Energy-efficient Decision Fusion for Distributed Detection in Wireless Sensor Networks

This paper proposes an energy-efficient counting rule for distributed detection by ordering sensor transmissions in wireless sensor networks. In the counting rule-based detection in an $N-$sensor network, the local sensors transmit binary decisions to the fusion center, where the number of all $N$ local-sensor detections are counted and compared to a threshold. In the ordering scheme, sensors transmit their unquantized statistics to the fusion center in a sequential manner; highly informative sensors enjoy higher priority for transmission. When sufficient evidence is collected at the fusion center for decision making, the transmissions from the sensors are stopped. The ordering scheme achieves the same error probability as the optimum unconstrained energy approach (which requires observations from all the $N$ sensors) with far fewer sensor transmissions. The scheme proposed in this paper improves the energy efficiency of the counting rule detector by ordering the sensor transmissions: each sensor transmits at a time inversely proportional to a function of its observation. The resulting scheme combines the advantages offered by the counting rule (efficient utilization of the network's communication bandwidth, since the local decisions are transmitted in binary form to the fusion center) and ordering sensor transmissions (bandwidth efficiency, since the fusion center need not wait for all the $N$ sensors to transmit their local decisions), thereby leading to significant energy savings. As a concrete example, the problem of target detection in large-scale wireless sensor networks is considered. Under certain conditions the ordering-based counting rule scheme achieves the same detection performance as that of the original counting rule detector with fewer than $N/2$ sensor transmissions; in some cases, the savings in transmission approaches $(N-1)$.

==> plots/dist_sensor_net.m <==
clc;
clear all;
x = randi([-50 50],1,150);
y=  randi([-50 50],1,150);

s1=scatter(x,y);
s1.MarkerEdgeColor='k';

hold on
x1=0;
y1=0;
s=scatter(x1, y1);
s.Marker='*';
s.MarkerEdgeColor='k';


for i=1:15 
    hold on
    a=randi([i i+2],1,1); % horizontal radius
    b=1.5*a; % vertical radius
    x0=0; % x0,y0 ellipse centre coordinates
    y0=0;
    t=-pi:0.01:pi;
    x=x0+a*cos(t);
    y=y0+b*sin(t);
    plot(x,y,'black'); box on
end

legend([s1 s], {'Sensors', 'Target'}); 
